Complex slices, inverses, and deformations of a three-dimensional real algebra

We study the real three-dimensional unital algebra with basis $\{1,i,j\}$ and products $i^2=j^2=-1,\quad ij=0,\quad ji=i+j$. Its quadratic and power-associative elements form the union of exactly three complex subalgebras; their nonzero elements are precisely those with a two-sided inverse, which is unique. Every nonzero subalgebra contains the unit, and every element outside these three planes generates the whole algebra. We classify one-sided inverses, including the singular cases, and show that two-sided invertibility does not imply cancellation. The multiplication algebra is $M_3(\mathbb{R})$, so the algebra is absolutely central simple. Its derivations vanish, its automorphism group is trivial, and its commutator Lie algebra is $\mathbb{R}\oplus\mathfrak{aff}(1)$. Its unique antiautomorphism is involutive, and its complexification admits no complex-linear structurable involution. Finally, replacing $ji=i+j$ by $ji=t(i+j)$ gives real algebras $\mathcal{A}_t$ with $\mathcal{A}_s\cong\mathcal{A}_t$ exactly when $s^2=t^2$. We describe the exceptional parameters and thereby exhibit nontrivial deformations of the original algebra.

==> anc/README.txt <==
Exact certificates for
Complex slices, inverses, and deformations of a three-dimensional real algebra

Requirements: Python 3 and SymPy 1.14.0.
Run: python3 verify_certificates.py
Expected result: a PASS line reporting the number of exact symbolic checks.
A failed check raises an exception with its name and residual.

The script is self-contained: it reads no files and writes no files.
It requires no network access at runtime. All calculations use exact arithmetic.
The multiplication is reconstructed from the nine entries of the defining
basis table. The checks cover polynomial identities, multiplication matrices,
nuclei, centroid, derivations, root candidates and real solution systems,
automorphism constraints, inverse formulas and singular ranks, failures of
identities, and the parametric matrix certificates and exceptional cases.

Passing the checks supplements the written proofs. The complete classification
arguments, positivity over the real field, scalar-extension arguments and
convergence estimates must be assessed in the manuscript. These checks do not
establish historical novelty or constitute a formal verification of the paper.


==> anc/verify_certificates.py <==
#!/usr/bin/env python3
"""Exact symbolic audit, reconstructed from the multiplication table.

These checks support the written proofs; they do not mechanize all arguments
or establish historical priority. Run with Python 3 and SymPy 1.14.0.
No input files, network access, or floating-point calculations are required.
"""
from datetime import datetime, timezone
from itertools import product

import sympy as S

one, i, j = [S.eye(3)[:, n] for n in range(3)]
basis = [one, i, j]
zero = S.zeros(3, 1)
a, b, c, d, e, f, g, h, r = S.symbols('a b c d e f g h r', real=True)
t = S.symbols('t', real=True)
x, y, z = S.Matrix([a, b, c]), S.Matrix([d, e, f]), S.Matrix([g, h, r])
checks = []


def mul(u, v, parameter=S.Integer(1)):
    # Only the nine entries of the defining table enter this implementation.
    table = [[one, i, j], [i, -one, zero], [j, parameter * (i + j), -one]]
    return sum((u[p] * v[q] * table[p][q] for p, q in product(range(3), repeat=2)), zero)


def check(name, actual, expected):
    difference = actual - expected
    if isinstance(difference, S.MatrixBase):
        ok = all(S.simplify(v) == 0 for v in difference)
    else:
        ok = S.simplify(difference) == 0
    if not ok:
        raise AssertionError(f'{name}: residual {difference}')
    checks.append(name)


def left(u, parameter=1):
    return S.Matrix.hstack(*(mul(u, v, parameter) for v in basis))


def right(u, parameter=1):
    return S.Matrix.hstack(*(mul(v, u, parameter) for v in basis))


def assoc(u, v, w, parameter=1):
    return mul(mul(u, v, parameter), w, parameter) - mul(u, mul(v, w, parameter), parameter)


def bracket(u, v):
    return mul(u, v) - mul(v, u)


check('bilinear coordinate product', mul(x, y), S.Matrix([a*d-b*e-c*f, a*e+b*d+c*e, a*f+c*e+c*d]))
check('intermediate yz formula', mul(y, z), S.Matrix([d*g-e*h-f*r, d*h+e*g+f*h, d*r+f*h+f*g]))
check('two-sided unit left', mul(one, x), x)
check('two-sided unit right', mul(x, one), x)
check('general associator', assoc(x, y, z), S.Matrix([b*f*h-c*e*h-c*e*r+c*f*h, b*f*r+c*e*h-2*c*f*h, -b*e*r+2*c*e*h-c*f*h]))
check('third-power obstruction', assoc(x, x, x), b*c*(b-c)*(i+j))
check('failure of third-power associativity', assoc(i+2*j, i+2*j, i+2*j), -2*(i+j))
check('left multiplication matrix', left(x), S.Matrix([[a,-b,-c],[b,a+c,0],[c,c,a]]))
check('right multiplication matrix', right(x), S.Matrix([[a,-b,-c],[b,a,b],[c,0,a+b]]))
check('left zero-divisor determinant', left(x).det(), a**3+a*a*c+a*(b*b+c*c)-b*c*c+c**3)
check('right zero-divisor determinant', right(x).det(), a**3+a*a*b+a*(b*b+c*c)+b**3-b*b*c)

for slot, name in enumerate(['left', 'middle', 'right']):
    equations = []
    for u, v in product(basis, repeat=2):
        args = [u, v]
        args.insert(slot, x)
        equations.extend(assoc(*args))
    kernel = S.Matrix(equations).jacobian([a,b,c]).nullspace()
    check(f'{name} nucleus dimension', len(kernel), 1)
    check(f'{name} nucleus basis', kernel[0], one)

li, lj, ri, rj = left(i), left(j), right(i), right(j)
operators = [S.eye(3), li, lj, ri, rj, li**2, li*lj, lj*li, li*ri]
Q = S.Matrix.hstack(*(S.Matrix(list(op)) for op in operators))
check('multiplication algebra determinant', Q.det(), -1)
printed_Q = S.Matrix([[1, 0, 0, 0, 0, -1, 0, 0, -1], [0, -1, 0, -1, 0, 0, -1, 0, 0], [0, 0, -1, 0, -1, 0, 0, 0, -1], [0, 1, 0, 1, 0, 0, 0, 1, 0], [1, 0, 1, 0, 0, -1, 0, 0, -1], [0, 0, 0, 1, 0, 0, -1, 0, 0], [0, 0, 1, 0, 1, 0, 0, 1, 0], [0, 0, 1, 0, 0, 0, 0, -1, 0], [1, 0, 0, 1, 0, 0, 0, 0, 0]])
check('matrix Q certificate', Q, printed_Q)

variables = S.symbols('u0:9')
D = S.Matrix(3,3,variables)
der_equations, centroid_equations = [], []
for u, v in product(basis, repeat=2):
    der_equations.extend(D*mul(u,v)-mul(D*u,v)-mul(u,D*v))
    centroid_equations.extend(D*mul(u,v)-mul(D*u,v))
    centroid_equations.extend(D*mul(u,v)-mul(u,D*v))
check('derivation space dimension', 9-S.Matrix(der_equations).jacobian(variables).rank(), 0)
centroid_basis = S.Matrix(centroid_equations).jacobian(variables).nullspace()
check('centroid dimension', len(centroid_basis), 1)
check('centroid scalar basis', centroid_basis[0], S.Matrix(list(S.eye(3))))
check('commutator formula', bracket(x,y), (c*e-f*b)*(i+j))
check('general Jacobi identity', bracket(x,bracket(y,z))+bracket(y,bracket(z,x))+bracket(z,bracket(x,y)), zero)
check('affine Lie bracket', bracket(j,i+j), i+j)
check('determinant of 1,x,x squared', S.Matrix.hstack(one,x,mul(x,x)).det(), b*c*(b-c))
check('third complex slice', mul(i+j,i+j), -2*one+i+j)
check('third imaginary unit', mul((2*(i+j)-one)/S.sqrt(7),(2*(i+j)-one)/S.sqrt(7)), -one)

for name, u, inverse in [
    ('i', a*one+b*i, (a*one-b*i)/(a*a+b*b)),
    ('j', a*one+c*j, (a*one-c*j)/(a*a+c*c)),
    ('k', a*one+b*(i+j), ((a+b)*one-b*(i+j))/(a*a+a*b+2*b*b))]:
    check(f'inverse in {name} slice: xy', mul(u,inverse), one)
    check(f'inverse in {name} slice: yx', mul(inverse,u), one)

# Exact solving with real variables, complementing the case splits in the text.
def real_solutions(target):
    return S.solve(list(mul(x,x)-target), [a,b,c], dict=True)

check('number of real idempotents', len(real_solutions(x)), 2)
check('number of real square-zero solutions', len(real_solutions(zero)), 1)
roots_solved = real_solutions(-one)
roots = [i,-i,j,-j,(one-2*i-2*j)/S.sqrt(7),(-one+2*i+2*j)/S.sqrt(7)]
check('number of real roots of minus one', len(roots_solved), 6)
for n, root in enumerate(roots):
    check(f'root of minus one {n+1}', mul(root,root), -one)
zero_pairs = [(p,q) for p,q in product(roots,repeat=2) if mul(p,q).applyfunc(S.simplify) == zero]
check('number of zero-product root pairs', len(zero_pairs), 4)
automorphisms = [(p,q) for p,q in zero_pairs if mul(q,p) == p+q and S.Matrix.hstack(one,p,q).det() != 0]
check('number of real automorphisms', len(automorphisms), 1)
check('only automorphism image of i', automorphisms[0][0], i)
check('only automorphism image of j', automorphisms[0][1], j)

star = lambda u: S.Matrix([u[0],u[2],u[1]])
check('antiinvolution reverses product', star(mul(x,y)), mul(star(y),star(x)))
check('antiinvolution squared', star(star(x)), x)
def V(u,v):
    return S.Matrix.hstack(*(mul(mul(u,star(v)),w)+mul(mul(w,star(v)),u)-mul(mul(w,star(u)),v) for w in basis))
def T(u):
    return left(u)+right(u)-right(star(u))
struct_lhs=(T(i)*V(one,i)-V(one,i)*T(i))*i
struct_rhs=(V(T(i)*one,i)-V(one,T(star(i))*i))*i
check('structurable identity left side', struct_lhs, -one+i+4*j)
check('structurable identity right side', struct_rhs, one-2*i-j)
check('structurable identity nonzero residual', struct_lhs-struct_rhs, -2*one+3*i+5*j)
check('reflection norm defect', mul(x,S.Matrix([a,-b,-c])), (a*a+b*b+c*c)*one-b*c*(i+j))
complex_idempotent=(one+S.I*i)/2
check('nontrivial complex idempotent', mul(complex_idempotent,complex_idempotent), complex_idempotent)

regular=one+i+2*j
check('regular example det L', left(regular).det(), 12)
check('regular example det R', right(regular).det(), 6)
check('regular example right inverse', left(regular).inv()*one, one/4-i/12-j/3)
check('regular example left inverse', right(regular).inv()*one, one/3-j/3)
check('exponential cubic difference', right(x)**3*one-left(x)**3*one, assoc(x,x,x))

# Counterexamples to the left-symmetric, right-symmetric, and Jordan-admissible identities.
check('left-symmetric identity residual', assoc(i,j,i)-assoc(j,i,i), 2*one-i-2*j)
check('right-symmetric identity residual', assoc(i,j,i)-assoc(i,i,j), one+j)
circ=lambda u,v:(mul(u,v)+mul(v,u))/2
u=i+2*j
check('Jordan-admissibility residual', circ(circ(u,u),circ(i,u))-circ(circ(circ(u,u),i),u), -one+i/2+5*j/2)

# Polynomial verification for the parameter family.
lit,ljt,rit,rjt=left(i,t),left(j,t),right(i,t),right(j,t)
ops_t=[S.eye(3),lit,ljt,rit,rjt,lit**2,lit*ljt,ljt*lit,lit*rit]
Qt=S.Matrix.hstack(*(S.Matrix(list(op)) for op in ops_t))
check('family multiplication determinant', Qt.det(), -t**4)
check('family third-power obstruction', assoc(x,x,x,t), t*t*b*c*(b-c)*(i+j))
wt=(2*(i+j)-t*one)/S.sqrt(8-t*t)
check('family third root squared', mul(wt,wt,t), -one)
for n,(u,v) in enumerate([(i,wt),(wt,i),(j,wt),(wt,j)]):
    check(f'family root cross-product scalar {n+1}', mul(u,v,t)[0], -2/S.sqrt(8-t*t))

# The deformation direction is not tangent to the change-of-basis orbit.
v=S.symbols('v0:6')
H=S.Matrix([[0,v[0],v[1]],[0,v[2],v[3]],[0,v[4],v[5]]])
orbit_eq=[]
for u,w in product([i,j],repeat=2):
    orbit_eq.extend(H*mul(u,w)-mul(H*u,w)-mul(u,H*w))
orbit=S.Matrix(orbit_eq).jacobian(v)
family_direction=S.Matrix([0]*6+[0,1,1]+[0]*3)  # ii,ij,ji,jj order
check('orbit tangent rank', orbit.rank(), 6)
check('deformation transverse to orbit', orbit.row_join(family_direction).rank(), 7)

# Automatic Lie-admissibility, with all twelve free unit-preserving constants.
free=S.symbols('c0:12')
general_table=[[one,i,j],[i,S.Matrix(free[0:3]),S.Matrix(free[3:6])],[j,S.Matrix(free[6:9]),S.Matrix(free[9:12])]]
def general_mul(u,v):
    return sum((u[p]*v[q]*general_table[p][q] for p,q in product(range(3),repeat=2)),zero)
def general_bracket(u,v):
    return general_mul(u,v)-general_mul(v,u)
general_jacobi=general_bracket(x,general_bracket(y,z))+general_bracket(y,general_bracket(z,x))+general_bracket(z,general_bracket(x,y))
check('Jacobi for arbitrary 12-parameter unital law', general_jacobi, zero)

# Full adjugate criteria, exceptional parameters, and operator certificates.
vl=S.Matrix([a*(a+c),-a*b,c*(b-a-c)])
vr=S.Matrix([a*(a+b),b*(c-a-b),-a*c])
check('right inverse adjugate column',left(x).adjugate()[:,0],vl)
check('left inverse adjugate column',right(x).adjugate()[:,0],vr)
check('right inverse numerator identity',mul(x,vl),left(x).det()*one)
check('left inverse numerator identity',mul(vr,x),right(x).det()*one)
P=S.Matrix([[1,0,0],[0,0,1],[0,1,0]])
check('left-right conjugation',right(x),P*left(P*x)*P)
for n,(u,w) in enumerate([(i,j),(i+j,one-i+j),(one-j,-one+2*i+j)]):
    check(f'singular right inverse case {n}: rank',left(u).rank(),2)
    check(f'singular right inverse case {n}: lower rank',left(u)[1:,:].rank(),1)
    check(f'singular right inverse case {n}: kernel',mul(u,w),zero)
    check(f'singular left inverse case {n}: rank',right(P*u).rank(),2)
    check(f'singular left inverse case {n}: kernel',mul(P*w,P*u),zero)
check('left multiplication is not homomorphism',li*lj*i-left(mul(i,j))*i,-one)
check('family quadratic determinant',S.Matrix.hstack(one,x,mul(x,x,t)).det(),t*b*c*(b-c))
check('parameter reversal isomorphism',S.diag(1,-1,-1)*mul(x,y,-t),mul(S.diag(1,-1,-1)*x,S.diag(1,-1,-1)*y,t))
li0,lj0=left(i,0),left(j,0)
E11=one*one.T;E22=i*i.T;E33=j*j.T
check('zero parameter E11',-S.eye(3)-li0**2-lj0**2,E11)
check('zero parameter E22',S.eye(3)+lj0**2,E22)
check('zero parameter E33',S.eye(3)+li0**2,E33)
for name,act,expected in [('21',li0*E11,i*one.T),('12',-E11*li0,one*i.T),('31',lj0*E11,j*one.T),('13',-E11*lj0,one*j.T),('23',-li0*E11*lj0,i*j.T),('32',-lj0*E11*li0,j*i.T)]:
    check('zero parameter matrix unit '+name,act,expected)
n=i+j-t*one/2
check('exceptional third-slice square',mul(n,n,t),(t*t/4-2)*one)
ep=one/2+n/S.sqrt(t*t-8)
check('split third-slice idempotent',mul(ep,ep,t),ep)
check('boundary nonzero square-zero element',mul(n,n,t).subs(t,S.sqrt(8)),zero)
check('zero parameter quadratic relation',mul(x,x,0),2*a*x-(a*a+b*b+c*c)*one)
check('zero parameter Jordan identity',left(mul(x,x,0),0)*left(x,0)-left(x,0)*left(mul(x,x,0),0),S.zeros(3))
D0=S.Matrix([[0,0,0],[0,0,-1],[0,1,0]])
for u,v in product(basis,repeat=2):
    check('zero parameter derivation '+str((list(u),list(v))),D0*mul(u,v,0)-mul(D0*u,v,0)-mul(u,D0*v,0),zero)
# The square-root classification includes a=0 and t=0 only through explicit
# real case splits in the manuscript, not a generic polynomial solver.
check('family non-axis root equation',((a*a-b*b-c*c+1).subs({b:-2*a/t,c:-2*a/t}))*t*t,(t*t-8)*a*a+t*t)
# A coefficient bound for every binary parenthesization follows from the table.
check('table maximum l1 norm',max(sum(abs(v) for v in mul(u,w)) for u,w in product(basis,repeat=2)),2)

# Trace proof of automorphism uniqueness: the identities are polynomial over Q,
# so they remain valid over every extension field of R.
check('left trace invariant',left(x).trace(),3*a+c)
check('right trace invariant',right(x).trace(),3*a+b)
p=S.Matrix([a,1-3*a,-3*a]);q=S.Matrix([d,-3*d,1-3*d])
for label,u,lt,rt in [('p',p,0,1),('q',q,1,0)]:
    check('trace constrained '+label+' left',left(u).trace(),lt)
    check('trace constrained '+label+' right',right(u).trace(),rt)
check('automorphism p square i coefficient',mul(p,p)[1],3*a*a-a)
check('automorphism p square j coefficient',mul(p,p)[2],3*a*a-3*a)
check('automorphism q square i coefficient',mul(q,q)[1],3*d*d-3*d)
check('automorphism q square j coefficient',mul(q,q)[2],3*d*d-d)
check('automorphism p scalar elimination',mul(p,p)[1]-mul(p,p)[2],2*a)
check('automorphism q scalar elimination',mul(q,q)[2]-mul(q,q)[1],2*d)
check('V z unit equals T z',V(x,one),T(x))
check('V unit z equals T star z',V(one,x),T(star(x)))
lam=S.symbols('lambda',real=True)
k=i+j
inverse_rows=[
    (i,-i,j,-i,zero),
    (j,-j,zero,-j,i),
    (k,(one-k)/2,one-i+j,(one-k)/2,one+i-j),
    (one-j,(one+j)/2,-one+2*i+j,(one+j)/2,zero),
    (one-i,(one+i)/2,zero,(one+i)/2,-one+i+2*j)]
for number,(u,yr,kr,yl,kl) in enumerate(inverse_rows,1):
    check(f'inverse table row {number} right',mul(u,yr+lam*kr),one)
    check(f'inverse table row {number} left',mul(yl+lam*kl,u),one)
    check(f'inverse table row {number} right nullity',3-left(u).rank(),int(kr!=zero))
    check(f'inverse table row {number} left nullity',3-right(u).rank(),int(kl!=zero))
check('classical Jordan inverse family right',mul(i,-i+lam*j,0),one)
check('classical Jordan inverse family left',mul(-i+lam*j,i,0),one)
check('one dimensional third plane condition',mul(a*one+k,a*one+k,t)-(2*a+t)*(a*one+k),-(a*a+t*a+2)*one)
check('zero parameter trace',left(x,0).trace(),3*a)
check('fixed nonzero parameter commutator type',mul(j/t,k,t)-mul(k,j/t,t),k)


report={
    'status':'PASS', 'count':len(checks), 'sympy_version':S.__version__,
    'generated_at_utc':datetime.now(timezone.utc).isoformat(),
    'arithmetic':'exact symbolic arithmetic; no floating-point sampling',
    'scope':'algebraic identities and finite linear/polynomial systems; see written proofs for classification and nonisomorphism',
    'checks':checks,
}
print(f'PASS: {len(checks)} exact symbolic checks (SymPy {S.__version__}).')

